Bringing Source-Level Debugging Frameworks to Hardware Generators

High-level hardware generators have significantly increased the productivity of design engineers. They use software engineering constructs to reduce the repetition required to express complex designs and enable more composability. However, these benefits are undermined by a lack of debugging infrastructure, requiring hardware designers to debug generated, usually incomprehensible, RTL code. This paper describes a framework that connects modern software source-level debugging frameworks to RTL created from hardware generators. Our working prototype offers an Integrated Development Environment (IDE) experience for generators such as RocketChip (Chisel), allowing designers to set breakpoints in complex source code, relate RTL simulation state back to source-level variables, and do forward and backward debugging, with almost no simulation overhead (less than 5%).

==> images/make_benchmark.py <==
import numpy as np

import matplotlib.pyplot as plt
import matplotlib.font_manager as font_manager


baseline = np.array([36.83,
                     149.43,
                     53.81,
                     34.46,
                     145.50,
                     97.18,
                     34.84,
                     26.08,
                     175.11,
                     144.02])


baseline_hgdb = np.array([38.25,
                          153.05,
                          54.40,
                          35.46,
                          147.58,
                          98.31,
                          35.95,
                          27.82,
                          177.76,
                          148.39])

debug = np.array([50.09,
                  210.17,
                  75.53,
                  49.41,
                  206.43,
                  135.24,
                  49.01,
                  37.20,
                  259.56,
                  210.47])

debug_hgdb = np.array([51.07,
                       211.27,
                       76.02,
                       49.70,
                       207.08,
                       135.61,
                       49.02,
                       37.49,
                       261.67,
                       217.86])

tests = ["multiply",
         "mm",
         "mt-matmul",
         "vvadd",
         "qsort",
         "dhrystone",
         "median",
         "towers",
         "spmv",
         "mt-vvadd"]


baseline_ref = baseline
baseline = baseline / baseline_ref
baseline_hgdb = baseline_hgdb / baseline_ref
debug = debug / baseline_ref
debug_hgdb = debug_hgdb / baseline_ref

width = 0.2
plot_width = 3.33740
x = np.arange(len(tests))
fig, ax = plt.subplots()
fig.set_size_inches(3.33740, 2.0)
ax.bar(x - 2 * width, baseline, width, label="Baseline")
ax.bar(x - width, baseline_hgdb, width, label="Baseline + hgdb")
ax.bar(x, debug, width, label="Debug")
ax.bar(x + width, debug_hgdb, width, label="Debug + hgdb")

font = "Linux Libertine O"
plt.xticks(x, tests, rotation=25, ha='right', fontname=font, size=8)
plt.yticks(fontname=font, size=8)
f = font_manager.FontProperties(family=font,
                                style='normal', size=8)
plt.ylabel("Simulation time normalized to baseline", font=font, size=8)
fig.tight_layout()
plt.subplots_adjust(top=0.9, left=0.15, bottom=0.2)
ax.legend(ncol=4, prop=f, frameon=False,
          bbox_to_anchor=(0.5, 1.05), loc="center", columnspacing=0.5, handlelength=0.75)

plt.savefig("benchmark.pdf")
#plt.show()

